Using Python to Dive into Signalling Data with CellNOpt and BioServices

Systems biology is an inter-disciplinary field that studies systems of biological components at different scales, which may be molecules, cells or entire organism. In particular, systems biology methods are applied to understand functional deregulations within human cells (e.g., cancers). In this context, we present several python packages linked to CellNOptR (R package), which is used to build predictive logic models of signalling networks by training networks (derived from literature) to signalling (phospho-proteomic) data. The first package (cellnopt.wrapper) is a wrapper based on RPY2 that allows a full access to CellNOptR functionalities within Python. The second one (cellnopt.core) was designed to ease the manipulation and visualisation of data structures used in CellNOptR, which was achieved by using Pandas, NetworkX and matplotlib. Systems biology also makes extensive use of web resources and services. We will give an overview and status of BioServices, which allows one to access programmatically to web resources used in life science and how it can be combined with CellNOptR.

==> sequence_length_fitting.py <==
# This script allows one to recreate the figure sequence_
"""
# Download data from uniprot 

# 1. First, need to get the uniprot entries for HUMAN. This can be 
# done by going to uniprot website 
i

::

    wget ftp://ftp.ebi.ac.uk/pub/databases/uniprot/knowledgebase/uniprot_sprot.fasta.gz

then un a unix shell, type::

    gunzip uniprot_sprot.fasta.gz
    grep sp uniprot_sprot.fasta  | grep HUMAN | awk '{print substr($1, 12,  length($1))}' > entries.txt

"""

from bioservices import *
u = UniProt(verbose=True)
df = pd.read_csv(StringIO.StringIO(res.content.strip()), sep="\t")
import StringIO
entries = pd.read_csv("/home/cokelaer/entries.txt", header=None)
entries = list(entries[0].as_matrix())

# This command takes a while: about 20 minutes with a good connection.
# This will download lots of fields from uniprot for each entry.
# Later on we will play with the sequence length, which could
# have been extracted from the downloaded file but this example
# if for illustration.

# obtain a dataframe filled with all data from all entries
df = u.get_df() 

# let us build a vector made of the length of the sequence.
# we restrict ourself to 3000 nucleotides
data = df[df.Length<3000].Length


# now, we may want to figure out wha kind of distribution this sample is conng
# from. We will use the package called fitter, available on pypi with a layer
# built on top of scipy (distribution and fit)
import fitter
f = fitter.Fitter(data, bins=150)
f.distributions = ['lognorm', 'chi2', 'rayleigh', 'cauchy', 'invweibull']
f.fit()
f.summary()
f.summary(lw=3)
xlabel("Sequence length", fontsize=20)
ylabel("PDF", fontsize=20)
savefig("sequence_length_fitting.png", dpi=200)
savefig("sequence_length_fitting.eps", dpi=200)
savefig("sequence_length_fitting.svg", dpi=200)









